What Can Actually Be Proved About the Einstein-Podolsky-Rosen Paradox? Operational Consistency, Locality, and Quantum Completeness

The Einstein-Podolsky-Rosen (EPR) argument concerns whether accurate quantum predictions imply a complete description of physical reality. We distinguish predictive adequacy, operational no-signalling, EPR elements of reality, and ontological completeness. We formalize the EPR reality criterion using observable-, value-, and context-dependent predicates and prove that its incompleteness implication does not entail a prohibition on objectively stochastic origins of outcomes. A two-observable stochastic-source countermodel establishes this limited logical non-entailment, without addressing randomness generated at measurement or reproducing the full quantum assemblage. We illustrate the latter distinction using an established two-setting qubit steering inequality. For continuous variables, we derive inferred-variance and Gaussian-steering criteria for a stipulated instantaneous elastic-collision map, studying mass ratios, incident wave-packet spreading, covariance inflation, and readout noise. We distinguish losses of fixed-axis Reid violations from losses of optimized Gaussian steering. These results are conditional benchmarks, not predictions for the proposed finite-duration ion-collision apparatus, whose scattering dynamics and preparation and measurement parameters remain unspecified. We also show why uncertainty inequalities and exponential decay memorylessness alone do not establish intrinsic ontological randomness. The analysis delimits the logical and physical assumptions needed for claims about EPR completeness without proposing a new hidden-variable dynamics.

==> anc/verify_covariance.py <==
#!/usr/bin/env python3
"""Reproduce Sections 8.2--8.5 of the revised EPR manuscript.

Only NumPy required. Calculations are for the explicitly stipulated
instantaneous symplectic elastic-reflection Gaussian model, NOT an
apparatus-level quantum scattering or trapped-ion simulation.

Phase-space ordering throughout: z=(x_A,x_B,p_A,p_B).
Covariances: symmetrized, physical units with configurable hbar.
"""
import numpy as np


def momentum_map(kappa):
    k = float(kappa)
    if k <= 0:
        raise ValueError("mass ratio must be positive")
    return np.array([[1 - k, 2], [2 * k, k - 1]], dtype=float) / (1 + k)


def collision_symplectic(kappa):
    p = momentum_map(kappa)
    s = np.zeros((4, 4))
    s[:2, :2] = p.T
    s[2:, 2:] = p
    return s


def incoming_covariance(A0, B0, mA, mB, tA=0, tB=0,
                        nuA=1, nuB=1, hbar=1):
    """Independent squeezed thermal Gaussians, freely propagated until collision."""
    v = np.zeros((4, 4))
    for i, (initial_x, m, t, nu) in enumerate(
            ((A0, mA, tA, nuA), (B0, mB, tB, nuB))):
        if min(initial_x, m, nu, hbar) <= 0 or nu < 1:
            raise ValueError("invalid input covariance parameters")
        input_p = hbar ** 2 / (4 * initial_x)
        v[i, i] = nu * (initial_x + input_p * (t / m)**2)
        v[i + 2, i + 2] = nu * input_p
        v[i, i + 2] = v[i + 2, i] = nu * input_p * t / m
    return v


def diagnostics(kappa, A0, B0, mA, mB, tA=0, tB=0,
                nuA=1, nuB=1, hbar=1):
    s = collision_symplectic(kappa)
    v = s @ incoming_covariance(A0, B0, mA, mB, tA, tB,
                                nuA, nuB, hbar) @ s.T
    pos_var = v[1, 1] - v[0, 1]**2 / v[0, 0]
    mom_var = v[3, 3] - v[2, 3]**2 / v[2, 2]
    r_axes = (2 / hbar) * np.sqrt(pos_var * mom_var)
    alice, bob = [0, 2], [1, 3]
    VA = v[np.ix_(alice, alice)]
    VB = v[np.ix_(bob, bob)]
    K = v[np.ix_(alice, bob)]
    M = VB - K.T @ np.linalg.solve(VA, K)
    r_gaussian = (2 / hbar) * np.sqrt(np.linalg.det(M))
    purity_alice = hbar / (2 * np.sqrt(np.linalg.det(VA)))
    return r_axes, r_gaussian, purity_alice, v


def analytical_r(kappa, r):
    k = float(kappa)
    return (1+k)**2 * np.sqrt(r) / np.sqrt(
        ((k-1)**2*r + 4*k*k) * ((k-1)**2 + 4*r))


def main():
    rng = np.random.default_rng(20261111)
    omega = np.block([[np.zeros((2, 2)), np.eye(2)],
                      [-np.eye(2), np.zeros((2, 2))]])
    for _ in range(250):
        k = np.exp(rng.uniform(-2.5, 2.5))
        r = np.exp(rng.uniform(-3, 3))
        P = momentum_map(k)
        S = collision_symplectic(k)
        np.testing.assert_allclose(P @ P, np.eye(2), atol=2e-14)
        np.testing.assert_allclose(S @ omega @ S.T, omega, atol=2e-14)
        raxis, rgauss, mu, _ = diagnostics(k, r, 1, 1, k)
        np.testing.assert_allclose(raxis, analytical_r(k, r), rtol=1e-12)
        np.testing.assert_allclose(rgauss, mu, rtol=1e-12)
        np.testing.assert_allclose(rgauss, raxis, rtol=1e-12)

    print('250 randomized algebraic and symplectic checks passed.')
    tBstar = 2 * 3 * 1
    print('Pure Gaussian kappa=3, r=30, free pre-collision flight:')
    for frac in [0, 0.5, 1, 2]:
        ra, rg, mu, _ = diagnostics(3, 30, 1, 1, 3,
                                   tA=frac*tBstar, tB=frac*tBstar)
        print(f't/tB*={frac:.1f}: R_axes={ra:.6f}; R_G={rg:.6f}; purity={mu:.6f}')
        np.testing.assert_allclose(rg, analytical_r(3, 30), rtol=1e-12)

    base, _, _, _ = diagnostics(3, 30, 1, 1, 3)
    for nu in [1, 1.2, 1.4, 1.587]:
        ra, rg, _, _ = diagnostics(3, 30, 1, 1, 3, nuA=nu, nuB=nu)
        np.testing.assert_allclose(ra, nu*base, rtol=1e-12)
        np.testing.assert_allclose(rg, nu*base, rtol=1e-12)
    print(f'Uniform thermal scaling threshold: nu < {1/base:.6f}, '
          f'n_th < {(1/base-1)/2:.6f}')

    kap = 133/39
    r = 10*kap
    ra, rg, mu, v = diagnostics(kap, r, 1, 1, kap)
    print(f'K/Cs mass numbers: kappa={kap:.8f}; r={r:.8f}; R={ra:.8f}; '
          f'g_x={v[0,1]/v[0,0]:.8f}; g_p={v[2,3]/v[2,2]:.8f}.')
    print('All checks passed.')


if __name__ == '__main__':
    main()

